Machine-checkable equivalence certificates at the length-14 Andrews-Curtis frontier

In rank 2, unconditional verification of the Andrews-Curtis conjecture stands at total relator length 12; at length 13 every balanced trivial-group presentation is AC-trivializable or AC-equivalent to the Akbulut-Kirby presentation AK(3), itself open. At length 14, Shehper et al. reduced the Miller-Schupp family to six hard presentations: four stated AC-equivalent to AK(3) with no published move sequences, and two unresolved. We prove four explicit AC-equivalences among these six as machine-checkable elementary-move certificates, replayable in under a second by a small dependency-free verifier: the classical candidate <x,y | x^-1 y^2 x = y^3, y^-1 x^2 y = x^3> (= MS(2, x^-2 y^-1 x^2 y) up to rotation) is equivalent to the unresolved MS(2, y x^2 y^-1 x^-2) (36 moves); MS(2, y x^2 y x^-2) to MS(2, x^-2 y^-1 x^2 y^-1) (85 moves); and MS(3, y x^2 y) and MS(3, y^-1 x^2 y^-1) each to AK(3) (66 and 13 moves). The latter two are, to our knowledge, the first public explicit certificates for any of the four AK(3)-equivalences asserted without proof by Shehper et al., making the MS(3) branch of the length-14 collapse unconditional. The first two realize the automorphism sigma: x -> x, y -> y^-1 on the remaining open classes. We complement the certificates with a computer-assisted exhaustive minimax analysis of the substitution-move graph: the bottleneck distance from MS(3, y x^2 y) to AK(3) is exactly 19, while any such path from either MS(2) representative to AK(3), or between them, must reach total length at least 27. We further analyze the public classification table of the "Two-Hump" campaign, derive a 214-pair class-merger program, and commit an AC-19 membership audit. All certificates, search engines, verifier, and one-command reproduction are archived.

==> anc/README.txt <==
Ancillary files — self-contained verification of Theorems 1-4.
Requires only Python 3 (standard library, no installs):

  python3 anc/ac_verify.py anc/certs/cert_sym_equiv_orphan1.json      # Thm 1: 36 [58]
  python3 anc/ac_verify.py anc/certs/cert_idx0_equiv_mirror.json      # Thm 2: 85 [155]
  python3 anc/ac_verify.py anc/certs/bottleneck_ak_f3_cert.json       # Thm 3: 66 [101]
  python3 anc/ac_verify.py anc/certs/cert_ms3_yx2y_equiv_ak3.json     # Thm 3 (indep.): 71 [106]
  python3 anc/ac_verify.py anc/certs/cert_ms3_yinvx2yinv_equiv_ak3.json  # Thm 4: 13 [22]
  python3 anc/selftest_ac.py                                          # verifier self-test

Full artifact + search engines + data:
  https://github.com/joe-carr-data/ac-certificates  (tag v1.0)
  https://doi.org/10.5281/zenodo.21499081


==> anc/ac_verify.py <==
#!/usr/bin/env python3
"""
Andrews-Curtis trivialization verifier  (certificate-first, dependency-free).

A "win" in the AC track is a *replayable move-log*: an ordered list of elementary
AC-moves that transforms a given balanced presentation into the trivial one.
This script IS the source of truth. It re-derives every step from scratch with
exact integer arithmetic and refuses to trust whoever produced the ledger.

Certificate format (JSON):
{
  "generators": n,                     # generators are 1..n; inverse of k is -k
  "initial":  [[...], [...], ...],     # n relators, each a word = list of signed ints
  "moves":    [ [op, ...args], ... ]   # ordered elementary AC-moves
}

Elementary AC-moves (the standard AC1-AC3 set):
  ["invert", i]          r_i -> r_i^{-1}
  ["conj",   i, g]       r_i -> g . r_i . g^{-1}      (g a signed generator)
  ["mul",    i, j, s]    r_i -> r_i . r_j^{s}         (i != j, s in {+1,-1})
  ["cycle",  i, k]       cyclically rotate r_i left by k  (a consequence of conj)

Terminal (trivial) presentation: after free reduction every relator is a single
generator and together they cover 1..n exactly once (up to sign / ordering).

Exit code 0 == PASS (ledger genuinely trivializes the presentation), 1 == FAIL.
"""
import json
import sys


def freered(w):
    """Free reduction: cancel adjacent x x^{-1}."""
    out = []
    for a in w:
        if out and out[-1] == -a:
            out.pop()
        else:
            out.append(a)
    return out


def inv(w):
    return [-a for a in reversed(w)]


def apply_move(R, mv):
    """Apply one elementary move in place. Returns None on any illegality."""
    n = len(R)
    op = mv[0]
    if op == "invert":
        (_, i) = mv
        if not (0 <= i < n):
            return None
        R[i] = freered(inv(R[i]))
    elif op == "conj":
        (_, i, g) = mv
        if not (0 <= i < n) or g == 0 or abs(g) > n:
            return None
        R[i] = freered([g] + R[i] + [-g])
    elif op == "mul":
        (_, i, j, s) = mv
        if not (0 <= i < n) or not (0 <= j < n) or i == j or s not in (1, -1):
            return None
        rj = R[j] if s == 1 else inv(R[j])
        R[i] = freered(R[i] + rj)
    elif op == "cycle":
        (_, i, k) = mv
        if not (0 <= i < n) or len(R[i]) == 0:
            return None
        k %= len(R[i])
        R[i] = freered(R[i][k:] + R[i][:k])
    else:
        return None
    return R


def is_trivial(R, n):
    seen = set()
    for r in R:
        if len(r) != 1:
            return False
        seen.add(abs(r[0]))
    return seen == set(range(1, n + 1))


def _is_int(x):
    """Strict int check: rejects bools (True/False are ints in Python)."""
    return type(x) is int


def verify(cert):
    # --- strict input validation (hardened after adversarial review:
    # malformed alphabets, zero letters, and Python booleans must FAIL,
    # not silently vanish in free reduction) ---
    n = cert.get("generators")
    if not _is_int(n) or n < 1:
        return False, f"generators must be a positive int, got {n!r}"
    initial = cert.get("initial")
    moves = cert.get("moves")
    if not isinstance(initial, list) or not isinstance(moves, list):
        return False, "initial and moves must be lists"
    for r in initial:
        if not isinstance(r, list):
            return False, f"relator is not a list: {r!r}"
        for a in r:
            if not _is_int(a) or a == 0 or abs(a) > n:
                return False, f"illegal letter {a!r} (alphabet is ±1..±{n})"
    R = [freered(list(r)) for r in initial]
    if len(R) != n:
        return False, "balanced presentation must have n relators for n generators"
    for step, mv in enumerate(moves):
        if (not isinstance(mv, list) or not mv
                or mv[0] not in ("invert", "conj", "mul", "cycle")
                or not all(_is_int(x) for x in mv[1:])):
            return False, f"malformed move at step {step}: {mv!r}"
        try:
            ok = apply_move(R, mv)
        except (IndexError, ValueError, TypeError):
            return False, f"malformed move at step {step}: {mv!r}"
        if ok is None:
            return False, f"illegal move at step {step}: {mv}"
    if not is_trivial(R, n):
        return False, f"terminal presentation is not trivial: {R}"
    return True, f"PASS: {len(moves)} moves trivialize the presentation"


def verify_equivalence(cert):
    """Equivalence-mode verification (review round 4, finding 5): replay the
    ledger and require the terminal state to EQUAL cert['reached'], and
    cert['reached'] to lie in the declared target's orbit under the
    AC-derivable symmetries (relator swap, relator inversion, rotation).
    Strict: both the exact endpoint and the orbit membership are checked."""
    ok_input = verify_input_shape(cert)
    if ok_input is not None:
        return False, ok_input
    n = cert["generators"]
    # strict validation of the equivalence-specific word fields (round-7
    # finding 8: malformed target/reached must FAIL, not pass silently)
    for field in ("target", "reached"):
        val = cert.get(field)
        if not isinstance(val, list) or len(val) != len(cert["initial"]):
            return False, f"{field} must be a list of {len(cert['initial'])} relators"
        for r in val:
            if not isinstance(r, list):
                return False, f"{field} relator is not a list: {r!r}"
            for a in r:
                if not _is_int(a) or a == 0 or abs(a) > n:
                    return False, (f"illegal letter {a!r} in {field} "
                                   f"(alphabet is ±1..±{n})")
    R = [freered(list(r)) for r in cert["initial"]]
    # classical accounting must use the relator length at MOVE TIME, not the
    # initial length (round-7 finding 2); convention: cycle-by-k on a length-L
    # relator counts as min(k mod L, L - k mod L) single-generator
    # conjugations (rotate the shorter way), every other move counts 1.
    n_classical = 0
    for step, mv in enumerate(cert["moves"]):
        if mv[0] == "cycle":
            L = max(len(R[mv[1]]), 1)
            k = mv[2] % L
            n_classical += min(k, L - k)
        else:
            n_classical += 1
        try:
            if apply_move(R, mv) is None:
                return False, f"illegal move at step {step}: {mv}"
        except (IndexError, ValueError, TypeError):
            return False, f"malformed move at step {step}: {mv!r}"
    term = [list(r) for r in R]
    if term != cert.get("reached"):
        return False, f"terminal {term} != declared reached {cert.get('reached')}"
    tgt = cert.get("target")
    if tgt is None:
        return False, "equivalence cert must declare target"
    # orbit of target under swap x inversion x rotations (all AC-derivable)
    def orbit(r1, r2):
        out = set()
        for a in (list(r1), [-x for x in reversed(r1)]):
            for b in (list(r2), [-x for x in reversed(r2)]):
                for ka in range(max(len(a), 1)):
                    ra = tuple(a[ka:] + a[:ka])
                    for kb in range(max(len(b), 1)):
                        rb = tuple(b[kb:] + b[:kb])
                        out.add((ra, rb))
                        out.add((rb, ra))
        return out
    if (tuple(term[0]), tuple(term[1])) not in orbit(tgt[0], tgt[1]):
        return False, "reached state not in target's swap/inv/rotation orbit"
    return True, (f"PASS (equivalence): {len(cert['moves'])} moves "
                  f"[{n_classical} classical] connect initial to target orbit")


def verify_input_shape(cert):
    """Shared strict validation; returns error message or None."""
    n = cert.get("generators")
    if not _is_int(n) or n < 1:
        return f"generators must be a positive int, got {n!r}"
    initial = cert.get("initial")
    moves = cert.get("moves")
    if not isinstance(initial, list) or not isinstance(moves, list):
        return "initial and moves must be lists"
    for r in initial:
        if not isinstance(r, list):
            return f"relator is not a list: {r!r}"
        for a in r:
            if not _is_int(a) or a == 0 or abs(a) > n:
                return f"illegal letter {a!r} (alphabet is ±1..±{n})"
    for mv in moves:
        if (not isinstance(mv, list) or not mv
                or mv[0] not in ("invert", "conj", "mul", "cycle")
                or not all(_is_int(x) for x in mv[1:])):
            return f"malformed move: {mv!r}"
    return None


def main(argv):
    if len(argv) != 2:
        print("usage: ac_verify.py <certificate.json>", file=sys.stderr)
        return 2
    with open(argv[1]) as f:
        cert = json.load(f)
    if cert.get("claim") == "AC_equivalence":
        ok, msg = verify_equivalence(cert)
    else:
        ok, msg = verify(cert)
    print(msg)
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main(sys.argv))


==> anc/certs/bottleneck_ak_f3_cert.json <==
{"generators": 2, "claim": "AC_equivalence", "initial": [[1, 2, 1, -2, -1, -2], [1, 1, 1, -2, -2, -2, -2]], "target": [[-1, 2, 2, 2, 1, -2, -2, -2, -2], [-1, 2, 1, 1, 2]], "reached": [[1, 1, 2, -1, 2], [2, 2, 1, -2, -2, -2, -2, -1, 2]], "moves": [["cycle", 0, 4], ["cycle", 1, 4], ["mul", 0, 1, -1], ["conj", 0, 1], ["cycle", 1, 5], ["mul", 0, 1, 1], ["conj", 1, 1], ["cycle", 0, 5], ["mul", 0, 1, 1], ["conj", 0, 1], ["cycle", 1, 5], ["mul", 0, 1, -1], ["cycle", 0, 5], ["cycle", 1, 5], ["mul", 1, 0, -1], ["conj", 1, 2], ["mul", 1, 0, -1], ["conj", 1, 2], ["mul", 1, 0, -1], ["conj", 1, 2], ["mul", 1, 0, -1], ["conj", 0, 1], ["mul", 1, 0, 1], ["cycle", 1, 4], ["conj", 0, 1], ["cycle", 1, 2], ["mul", 1, 0, -1], ["conj", 0, -1], ["conj", 0, -2], ["mul", 0, 1, 1], ["invert", 0], ["cycle", 0, 5], ["mul", 0, 1, 1], ["conj", 0, 1], ["invert", 1], ["mul", 1, 0, 1], ["invert", 0], ["cycle", 1, 2], ["mul", 0, 1, 1], ["cycle", 1, 7], ["mul", 1, 0, 1], ["cycle", 1, 8], ["mul", 1, 0, 1], ["invert", 1], ["conj", 1, -2], ["mul", 1, 0, 1], ["cycle", 0, 3], ["mul", 1, 0, -1], ["cycle", 1, 3], ["invert", 1], ["cycle", 0, 2], ["mul", 1, 0, -1], ["invert", 0], ["conj", 0, 2], ["mul", 0, 1, 1], ["conj", 0, 2], ["mul", 0, 1, 1], ["conj", 1, 1], ["cycle", 0, 5], ["mul", 1, 0, -1], ["cycle", 0, 5], ["mul", 0, 1, -1], ["cycle", 0, 2], ["conj", 1, 2], ["cycle", 0, 4], ["mul", 0, 1, 1]]}

==> anc/certs/cert_idx0_equiv_mirror.json <==
{"generators": 2, "initial": [[-1, 2, 2, 1, -2, -2, -2], [-1, 2, 1, 1, 2, -1, -1]], "moves": [["conj", 0, 1], ["cycle", 1, 3], ["mul", 0, 1, 1], ["conj", 1, 1], ["cycle", 0, 7], ["mul", 0, 1, 1], ["cycle", 0, 9], ["mul", 0, 1, 1], ["conj", 0, 2], ["cycle", 1, 5], ["mul", 0, 1, -1], ["cycle", 0, 9], ["mul", 0, 1, -1], ["conj", 1, -1], ["cycle", 0, 4], ["mul", 1, 0, -1], ["conj", 1, 1], ["cycle", 0, 7], ["mul", 1, 0, 1], ["conj", 0, -1], ["mul", 1, 0, 1], ["cycle", 1, 2], ["conj", 0, 1], ["invert", 1], ["mul", 1, 0, 1], ["cycle", 0, 8], ["cycle", 1, 10], ["mul", 1, 0, 1], ["invert", 1], ["cycle", 1, 8], ["mul", 1, 0, 1], ["conj", 0, -1], ["invert", 1], ["mul", 1, 0, 1], ["conj", 0, 1], ["mul", 0, 1, 1], ["cycle", 0, 8], ["mul", 0, 1, 1], ["cycle", 0, 2], ["cycle", 0, 6], ["cycle", 1, 3], ["mul", 1, 0, 1], ["conj", 0, -2], ["mul", 0, 1, 1], ["conj", 0, 1], ["invert", 0], ["mul", 0, 1, 1], ["conj", 0, -2], ["mul", 1, 0, 1], ["cycle", 1, 5], ["conj", 1, -2], ["cycle", 0, 5], ["mul", 0, 1, 1], ["invert", 1], ["conj", 1, 2], ["mul", 1, 0, 1], ["invert", 0], ["cycle", 1, 3], ["mul", 0, 1, 1], ["cycle", 0, 6], ["mul", 0, 1, 1], ["cycle", 0, 2], ["cycle", 0, 4], ["cycle", 1, 4], ["mul", 1, 0, 1], ["invert", 0], ["cycle", 0, 8], ["mul", 0, 1, 1], ["conj", 0, 2], ["invert", 1], ["mul", 1, 0, 1], ["conj", 0, -1], ["mul", 0, 1, 1], ["cycle", 0, 4], ["conj", 0, 2], ["cycle", 1, 5], ["mul", 1, 0, 1], ["cycle", 0, 4], ["cycle", 1, 4], ["mul", 1, 0, -1], ["cycle", 1, 2], ["mul", 1, 0, -1], ["conj", 0, -2], ["mul", 1, 0, 1], ["cycle", 1, 3]], "claim": "AC_equivalence", "target": [[-1, 2, 2, 1, -2, -2, -2], [-1, -1, -1, -2, 1, 1, -2]], "reached": [[-2, -2, -2, -1, 2, 2, 1], [-1, -1, -2, 1, 1, -2, -1]]}

==> anc/certs/cert_ms3_yinvx2yinv_equiv_ak3.json <==
{"generators": 2, "claim": "AC_equivalence", "initial": [[-1, 2, 2, 2, 1, -2, -2, -2, -2], [-1, -2, 1, 1, -2]], "target": [[1, 2, 1, -2, -1, -2], [1, 1, 1, -2, -2, -2, -2]], "reached": [[-2, -1, 2, 1, 2, -1], [-1, -1, 2, 2, 2, 2, -1]], "moves": [["cycle", 0, 6], ["mul", 1, 0, -1], ["conj", 0, -2], ["mul", 1, 0, 1], ["cycle", 1, 2], ["conj", 0, 1], ["mul", 0, 1, -1], ["cycle", 0, 4], ["invert", 1], ["cycle", 1, 4], ["mul", 1, 0, 1], ["conj", 1, -1], ["mul", 1, 0, 1]]}

==> anc/certs/cert_ms3_yx2y_equiv_ak3.json <==
{"generators": 2, "claim": "AC_equivalence", "initial": [[-1, 2, 2, 2, 1, -2, -2, -2, -2], [-1, 2, 1, 1, 2]], "target": [[1, 2, 1, -2, -1, -2], [1, 1, 1, -2, -2, -2, -2]], "reached": [[-1, -1, 2, 2, 2, 2, -1], [1, -2, -1, -2, 1, 2]], "moves": [["conj", 0, -2], ["mul", 1, 0, 1], ["conj", 0, 2], ["mul", 1, 0, -1], ["cycle", 1, 2], ["conj", 0, 1], ["mul", 0, 1, 1], ["cycle", 0, 2], ["conj", 0, -1], ["cycle", 1, 2], ["mul", 0, 1, -1], ["conj", 0, -2], ["mul", 1, 0, 1], ["conj", 1, -2], ["invert", 1], ["cycle", 1, 2], ["mul", 1, 0, 1], ["invert", 0], ["conj", 0, -1], ["mul", 0, 1, 1], ["cycle", 0, 3], ["cycle", 1, 5], ["mul", 1, 0, -1], ["cycle", 0, 3], ["mul", 0, 1, -1], ["cycle", 0, 3], ["conj", 0, 1], ["mul", 0, 1, -1], ["cycle", 0, 3], ["cycle", 0, 4], ["mul", 0, 1, 1], ["conj", 1, -2], ["cycle", 0, 7], ["mul", 0, 1, 1], ["invert", 0], ["conj", 0, -2], ["mul", 0, 1, 1], ["conj", 0, 2], ["mul", 1, 0, 1], ["conj", 0, 1], ["cycle", 1, 4], ["mul", 0, 1, -1], ["conj", 0, 2], ["mul", 0, 1, 1], ["cycle", 0, 2], ["conj", 0, 1], ["mul", 0, 1, 1], ["cycle", 0, 2], ["conj", 0, 1], ["mul", 0, 1, 1], ["cycle", 0, 2], ["conj", 0, 1], ["mul", 1, 0, 1], ["cycle", 1, 2], ["cycle", 1, 3], ["mul", 1, 0, -1], ["cycle", 0, 3], ["mul", 0, 1, -1], ["cycle", 0, 2], ["conj", 0, -1], ["cycle", 1, 2], ["mul", 0, 1, -1], ["conj", 0, -1], ["mul", 0, 1, -1], ["conj", 1, -2], ["cycle", 0, 4], ["mul", 0, 1, -1], ["conj", 0, -1], ["mul", 0, 1, -1], ["conj", 0, -1], ["mul", 0, 1, -1]]}

==> anc/certs/cert_sym_equiv_orphan1.json <==
{"generators": 2, "initial": [[-1, 2, 2, 1, -2, -2, -2], [-2, 1, 1, 2, -1, -1, -1]], "moves": [["conj", 0, 1], ["cycle", 1, 2], ["mul", 0, 1, 1], ["conj", 1, 1], ["cycle", 0, 7], ["mul", 0, 1, 1], ["cycle", 0, 9], ["mul", 0, 1, 1], ["conj", 0, -2], ["cycle", 1, 5], ["mul", 0, 1, -1], ["cycle", 0, 9], ["mul", 1, 0, -1], ["cycle", 0, 5], ["mul", 0, 1, -1], ["cycle", 0, 4], ["cycle", 1, 2], ["mul", 0, 1, 1], ["conj", 0, 1], ["mul", 0, 1, 1], ["conj", 0, 1], ["mul", 0, 1, 1], ["cycle", 0, 2], ["conj", 0, 2], ["mul", 1, 0, -1], ["cycle", 1, 2], ["mul", 1, 0, -1], ["cycle", 1, 2], ["mul", 1, 0, -1], ["cycle", 1, 2], ["conj", 0, -2], ["cycle", 1, 4], ["mul", 1, 0, 1], ["conj", 0, -2], ["cycle", 1, 8], ["mul", 1, 0, 1]], "claim": "AC_equivalence", "target": [[-1, 2, 2, 1, -2, -2, -2], [-1, 2, 1, 1, -2, -1, -1]], "reached": [[-2, -2, 1, 2, 2, 2, -1], [-1, -2, 1, 1, 1, 2, -1]]}

==> anc/selftest_ac.py <==
#!/usr/bin/env python3
"""
Self-test for ac_verify.py — validates the verifier + ledger format BEFORE any
real search is pointed at it (the "verifier-first" discipline).

Method (scramble-and-replay):
  1. Start from the trivial presentation.
  2. Apply a deterministic random sequence of *legal* AC-moves to scramble it.
  3. Invert that sequence (reverse order, invert each move) to build a
     trivialization ledger for the scrambled presentation.
  4. The verifier MUST accept the honest ledger (PASS) ...
  5. ... and MUST reject a one-step-corrupted copy (FAIL).

If both hold, the verifier correctly certifies genuine trivializations and
rejects broken ones, so any future search output can be trusted through it.
"""
import random

import ac_verify as ac


def inverse_move(mv):
    op = mv[0]
    if op == "invert":
        return list(mv)                      # self-inverse
    if op == "conj":
        _, i, g = mv
        return ["conj", i, -g]               # conj by g^{-1}
    if op == "mul":
        _, i, j, s = mv
        return ["mul", i, j, -s]             # right-mul by r_j^{-s}
    if op == "cycle":
        _, i, k = mv
        return ["cycle", i, -k]              # rotate back
    raise ValueError(mv)


def random_legal_move(R, n, rng):
    """Pick a legal move from the cleanly-invertible generators (invert/conj/mul).

    'cycle' is deliberately excluded from the scramble: cyclic rotation can
    collapse a non-cyclically-reduced word's length via free reduction, so it is
    not self-inverting. It stays supported in the verifier (it is a legal AC
    operation, redundant with conjugation), just not used to build the round-trip.
    """
    op = rng.choice(["invert", "conj", "mul"])
    i = rng.randrange(n)
    if op == "invert":
        return ["invert", i]
    if op == "conj":
        g = rng.choice([g for g in range(-n, n + 1) if g != 0])
        return ["conj", i, g]
    # mul
    j = rng.choice([j for j in range(n) if j != i])
    return ["mul", i, j, rng.choice([1, -1])]


def run(n=3, steps=60, seed=20260721):
    rng = random.Random(seed)
    trivial = [[k] for k in range(1, n + 1)]

    # 1-2: scramble the trivial presentation with legal moves, recording them.
    R = [list(r) for r in trivial]
    forward = []
    for _ in range(steps):
        mv = random_legal_move(R, n, rng)
        ac.apply_move(R, mv)
        forward.append(mv)
    scrambled = [list(r) for r in R]

    # 3: trivialization ledger = reverse(forward) with each move inverted.
    ledger = [inverse_move(mv) for mv in reversed(forward)]

    cert = {"generators": n, "initial": scrambled, "moves": ledger}

    # 4: honest ledger must PASS.
    ok, msg = ac.verify(cert)
    print(f"[honest ] {msg}")
    assert ok, "verifier REJECTED a genuine trivialization"

    # 5: corrupt one move -> must FAIL.
    bad = {"generators": n, "initial": scrambled, "moves": list(ledger)}
    mid = len(bad["moves"]) // 2
    m = list(bad["moves"][mid])
    if m[0] == "mul":
        m[3] = -m[3]                          # flip multiplier sign
    elif m[0] == "conj":
        m[2] = -m[2]
    else:
        m = ["invert", (m[1] + 1) % n]        # perturb target
    bad["moves"][mid] = m
    ok2, msg2 = ac.verify(bad)
    print(f"[corrupt] {msg2}")
    assert not ok2, "verifier ACCEPTED a corrupted ledger"

    print(f"\nSELF-TEST OK  (n={n}, scramble={steps} moves, scrambled relators "
          f"lengths={[len(r) for r in scrambled]})")


def run_equivalence(steps=40, seed=20260722):
    """Equivalence-mode self-test (round-7 finding 8): forward scramble
    INCLUDING cycle moves (no inversion needed — we replay forward only),
    honest cert must PASS; endpoint mismatch, orbit mismatch, and malformed
    target/reached must all FAIL."""
    rng = random.Random(seed)
    n = 2
    start = [[-1, 2, 2, 1, -2, -2, -2], [-2, 1, 1, 2, -1, -1, -1]]
    R = [list(r) for r in start]
    forward = []
    for _ in range(steps):
        op = rng.choice(["invert", "conj", "mul", "cycle"])
        i = rng.randrange(n)
        if op == "invert":
            mv = ["invert", i]
        elif op == "conj":
            mv = ["conj", i, rng.choice([-2, -1, 1, 2])]
        elif op == "mul":
            mv = ["mul", i, 1 - i, rng.choice([1, -1])]
        else:
            mv = ["cycle", i, rng.randrange(1, max(len(R[i]), 2))]
        if ac.apply_move(R, mv) is None or not all(R):
            continue  # skip a move that emptied a relator; keep state legal
        forward.append(mv)
    term = [list(r) for r in R]
    # target: a nontrivial orbit transform of the terminal (swap+invert+rotate)
    t1 = [-a for a in reversed(term[1])]
    tgt = [t1[2 % len(t1):] + t1[:2 % len(t1)], term[0][1:] + term[0][:1]]

    def cert(**over):
        c = {"generators": n, "initial": start, "moves": forward,
             "reached": term, "target": tgt, "claim": "AC_equivalence"}
        c.update(over)
        return c

    ok, msg = ac.verify_equivalence(cert())
    print(f"[equiv honest ] {msg}")
    assert ok, "equivalence verifier REJECTED a genuine certificate"
    ok, msg = ac.verify_equivalence(cert(reached=[[1], [2]]))
    print(f"[equiv endpt  ] {msg}")
    assert not ok, "ACCEPTED wrong reached endpoint"
    ok, msg = ac.verify_equivalence(cert(target=[[1], [2]],
                                         reached=term))
    print(f"[equiv orbit  ] {msg}")
    assert not ok, "ACCEPTED target outside reached orbit"
    bad_t = [list(term[0]), list(term[1])]
    bad_t[0][0] = True
    ok, msg = ac.verify_equivalence(cert(target=bad_t))
    print(f"[equiv malformed target ] {msg}")
    assert not ok, "ACCEPTED boolean letter in target"
    bad_r = [list(term[0]), list(term[1])]
    bad_r[1][0] = 0
    ok, msg = ac.verify_equivalence(cert(reached=bad_r))
    print(f"[equiv malformed reached] {msg}")
    assert not ok, "ACCEPTED zero letter in reached"
    print("EQUIVALENCE-MODE SELF-TEST OK")


def run_accounting_regression():
    """Classical-count regression (round-7 finding 2): state-aware
    shortest-direction accounting on the two published certificates."""
    import json
    import os
    here = os.path.dirname(os.path.abspath(__file__))
    expected = {"cert_sym_equiv_orphan1.json": (36, 58),
                "cert_idx0_equiv_mirror.json": (85, 155)}
    for name, (packaged, classical) in expected.items():
        path = os.path.join(here, "certs", name)
        if not os.path.exists(path):
            print(f"[accounting] SKIP {name} (not present)")
            continue
        ok, msg = ac.verify_equivalence(json.load(open(path)))
        assert ok, f"{name} failed to verify"
        want = f"{packaged} moves [{classical} classical]"
        assert want in msg, f"{name}: expected '{want}' in '{msg}'"
        print(f"[accounting] {name}: {want} ✓")
    print("ACCOUNTING REGRESSION OK")


if __name__ == "__main__":
    run()
    run_equivalence()
    run_accounting_regression()


==> anc/validate_bottleneck.py <==
#!/usr/bin/env python3
"""
Theorem-6 record validator (round-12 finding 3): consistency-checks the
committed bottleneck-search records against every figure the manuscript
cites, without rerunning the 40M-state searches.

HARD assertions:
  R1  smoke record: sources {ak, f3}, collision, meet_barrier == 19,
      path_peak_check == 19, saved path file exists, its states' max energy
      == 19, endpoints == canonical AK(3) / MS(3,yx2y) forms.
  R2  cap-25 record: exhausted; settled exactly ak 1,532,732 / p16 135,892 /
      p25 168,304 (the regression gate).
  R3  cap-26 record: exhausted, total 6,212,968  -> no bridge bottleneck <= 25.
  R4  cap-27 record: exhausted, total 13,504,944 -> no bridge bottleneck <= 26.
  R5  cap-28 record: NOT exhausted (budget) -> inconclusive at 27; settled
      p16 1,987,856 / p25 5,640,276 (the §5 structural-reading figures).
  R6  growth ratios cited in §5: (<=26)/(<=25) sublevel sizes:
      p25 424,352/168,304 = 2.52.. and 2,534,472/424,352 = 5.97..;
      p16 356,836/135,892 = 2.62.. and 851,836/356,836 = 2.38..
  R7  bn.cpp present and its SHA-256 matches MANIFEST.json.
"""
import hashlib
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
J = os.path.join


def rec_for(recs, cap, budget_min):
    m = [r for r in recs if r.get("cap_exclusive") == cap
         and r.get("max_settled", 0) >= budget_min]
    assert m, f"no committed record for exclusive cap {cap}"
    return m[-1]


def main():
    recs = [json.loads(l) for l in open(J(HERE, "runs", "bottleneck_cpp.jsonl"))]

    # R1 smoke
    smoke = [r for r in recs if set(r.get("settled", {})) == {"ak", "f3"}
             and r.get("collision")]
    assert smoke, "no smoke collision record"
    s = smoke[-1]
    assert s["meet_barrier"] == 19 and s["path_peak_check"] == 19, s
    pf = J(HERE, "runs", os.path.basename(s["path_file"]))
    assert os.path.exists(pf), f"smoke path file missing: {pf}"
    path = json.load(open(pf))
    peak = max(len(a) + len(b) for a, b in path)
    assert peak == 19, f"smoke path true peak {peak} != 19"
    ends = {path[0][0] + "|" + path[0][1], path[-1][0] + "|" + path[-1][1]}
    assert any("xyxYXY" in e or "YXYxyx" in e for e in ends), ends
    print(f"R1 smoke: collision at 19, path peak 19, {len(path)} states  OK")

    # R2-R5
    r25 = rec_for(recs, 25, 6_000_000)
    assert r25["exhausted"] and r25["settled"] == {
        "ak": 1532732, "p16": 135892, "p25": 168304}, r25
    print("R2 cap-25 regression gate: exact counts  OK")
    r26 = rec_for(recs, 26, 6_000_000)
    assert r26["exhausted"] and r26["total_settled"] == 6212968, r26
    r27 = rec_for(recs, 27, 6_000_000)
    assert r27["exhausted"] and r27["total_settled"] == 13504944, r27
    print("R3/R4 exhaustions: 6,212,968 (<=25 excluded) and 13,504,944 "
          "(<=26 excluded)  OK")
    r28 = rec_for(recs, 28, 6_000_000)
    assert not r28["exhausted"], "cap-28 must be budget-terminated"
    assert r28["settled"]["p16"] == 1987856 and r28["settled"]["p25"] == 5640276, r28
    print("R5 cap-28 budget stop (inconclusive at 27); §5 partial counts  OK")

    # R6 growth ratios
    g25 = r26["settled"]["p25"] / r25["settled"]["p25"]
    g25b = r27["settled"]["p25"] / r26["settled"]["p25"]
    g16 = r26["settled"]["p16"] / r25["settled"]["p16"]
    g16b = r27["settled"]["p16"] / r26["settled"]["p16"]
    assert abs(g25b - 5.97) < 0.01 and abs(g16b - 2.39) < 0.01, (g25b, g16b)
    print(f"R6 sublevel growth: p25 x{g25:.2f} then x{g25b:.2f}; "
          f"p16 x{g16:.2f} then x{g16b:.2f}  OK")

    # R7 source hash vs MANIFEST
    man = json.load(open(J(HERE, "MANIFEST.json")))
    h = hashlib.sha256(open(J(HERE, "bn.cpp"), "rb").read()).hexdigest()
    assert man["sha256"]["bn.cpp"] == h, "bn.cpp hash != MANIFEST"
    print("R7 bn.cpp SHA-256 matches MANIFEST  OK")

    print("\nALL THEOREM-6 RECORD VALIDATIONS PASS")


if __name__ == "__main__":
    sys.exit(main())

